Time Series Augmented Generation for Financial Applications

Evaluating the reasoning capabilities of Large Language Models (LLMs) for complex, quantitative financial tasks is a critical and unsolved challenge. Standard benchmarks often fail to isolate an agent's core ability to parse queries and orchestrate computations. To address this, we introduce a novel evaluation methodology and benchmark designed to rigorously measure an LLM agent's reasoning for financial time-series analysis. We apply this methodology in a large-scale empirical study using our framework, Time Series Augmented Generation (TSAG), where an LLM agent delegates quantitative tasks to verifiable, external tools. Our benchmark, consisting of 100 financial questions, is used to compare multiple SOTA agents (e.g., GPT-4o, Llama 3, Qwen2) on metrics assessing tool selection accuracy, faithfulness, and hallucination. The results demonstrate that capable agents can achieve near-perfect tool-use accuracy with minimal hallucination, validating the tool-augmented paradigm. Our primary contribution is this evaluation framework and the corresponding empirical insights into agent performance, which we release publicly to foster standardized research on reliable financial AI.

==> anc/DeepEval/EvalTsag.py <==
import os, sys, re
cwd = os.getcwd()
project_path = cwd[:cwd.rfind('graphRAG')+8]
if project_path not in sys.path:
    sys.path.append(project_path)
os.chdir(project_path)

from deepeval.models import DeepEvalBaseLLM
from deepeval.test_case import LLMTestCase
from deepeval.test_case import LLMTestCaseParams
from deepeval.metrics import (
    GEval,
    HallucinationMetric
)
import pandas as pd
import time, datetime


class EvalTsag:
    def __init__(self, llm, llm_eval: DeepEvalBaseLLM, context=None):
        self.llm = llm
        self.llm_eval = llm_eval
        self.check_correctness = True
        self.check_hallucinations = True
        self.column_question = 'question'
        self.column_answer = 'answer'
        self.column_long_answer = 'long_answer'
        if context is not None:
            self.context = [context]
            self.retrieval_context = [context]
        else:
            self.context = None
            self.retrieval_context = None

    def assert_chunks_in(self, chunks, text):
        text_lower = text.lower()
        split_chunks = chunks.split(",")
        for chunk in split_chunks:
            if not chunk.lower() in text_lower:
                return False
        return True

    def run_test(self, test_data_file):
        if not os.path.isfile(test_data_file):
            print(f"Test data file '{test_data_file}' not exists")
            return

        print("Run eval test. llm_api="+self.llm.model+", llm_eval_name="+self.llm_eval.model_name)

        total_cnt = 0
        success_cnt = 0
        matches_cnt = 0

        columns = [self.column_question, self.column_answer, self.column_long_answer]
        df = pd.read_csv(test_data_file, usecols=columns, sep='\t')

        questions_num = df.shape[0]
        results = {"correctness": [0] * questions_num,
                   "hallucination": [0] * questions_num}

        llm_questions_list = []
        llm_answers_list = []
        llm_expected_list = []
        success_list = []
        match_list = []
        questions_time_list = []
        start_total_time = time.time()
        questions_counter: int = 0
        for index, row in df.iterrows():
            questions_counter = questions_counter + 1
            total_cnt = total_cnt + 1
            llm_input = row[self.column_question]
            llm_questions_list.append(llm_input)
            llm_expected_output = row[self.column_long_answer]
            lll_short_answ = str(row[self.column_answer])
            llm_expected_list.append(llm_expected_output)
            llm_actual_output = ''
            execution_question_time = 0
            matched = False
            success = False
            try:
                start_question_time = time.time()
                llm_actual_output = self.llm.ask(llm_input)
                result_fixed = re.sub(",(?=\d{3})", "", llm_actual_output)  # remove thousand separator
                matched = self.assert_chunks_in(lll_short_answ, result_fixed)
                if matched:
                    matches_cnt += 1
                end_question_time = time.time()
                execution_question_time = end_question_time - start_question_time
                questions_time_list.append(execution_question_time)
                if len(llm_actual_output) == 0:
                    llm_actual_output = "Error"
                else:
                    success_cnt = success_cnt + 1
                    success = True
            except:
                llm_actual_output = "Error"

            llm_answers_list.append(llm_actual_output)
            match_list.append(matched)
            success_list.append(success)
            print("Question " + str(questions_counter) + "/" + str(questions_num) + " processed. [" + str(datetime.timedelta(seconds=execution_question_time)) + "] "+llm_actual_output)

        # start evaluate ------------------------------------------------------------------
        correctness_metric = GEval(
            name="Correctness",
            criteria="Determine whether the actual output is factually correct based on the expected output.",
            # NOTE: you can only provide either criteria or evaluation_steps, and not both
            evaluation_steps=[
                "Check whether the facts in 'actual output' contradicts any facts in 'expected output'",
                "You should also heavily penalize omission of detail",
                "Vague language, or contradicting OPINIONS, are OK"
            ],
            evaluation_params=[LLMTestCaseParams.INPUT, LLMTestCaseParams.ACTUAL_OUTPUT,
                               LLMTestCaseParams.EXPECTED_OUTPUT],
            model=self.llm_eval)

        hallucination_metric = HallucinationMetric(model=self.llm_eval)

        questions_counter = 0
        for q_index, q in enumerate(llm_questions_list):
            questions_counter = questions_counter + 1
            llm_input = q
            llm_expected_output = llm_expected_list[q_index]
            llm_actual_output = llm_answers_list[q_index]
            context=None
            retrieval_context=None
            if self.context is None:
                context = [llm_expected_output]
                retrieval_context = [llm_expected_output]
            else:
                context = self.context
                retrieval_context = self.retrieval_context

            test_case = LLMTestCase(
                input=llm_input,
                actual_output=llm_actual_output,
                expected_output=llm_expected_output,
                context=context,
                retrieval_context=retrieval_context
            )

            print("Test:" + str(questions_counter) + "/" + str(
                questions_num) + " -------------------------------------------------------------------------------")
            print("Q: " + llm_input)
            print("E: " + llm_expected_output)
            print("A: " + llm_actual_output)
            print("Return rate:", float(success_list[questions_counter-1]))
            print("Match accuracy:", float(match_list[questions_counter - 1]))

            score = 0.0
            if self.check_correctness:
                correctness_metric.measure(test_case)
                if llm_actual_output == "Error":
                    score = 0.0
                else:
                    score = correctness_metric.score
                print("Correctness_metric score: ", score)
                print("Reason: ", correctness_metric.reason)
                correctness_results = results["correctness"]
                correctness_results[questions_counter-1] = score

            if self.check_hallucinations:
                hallucination_metric.measure(test_case)
                if llm_actual_output == "Error":
                    score = 1.0
                else:
                    score = hallucination_metric.score
                print("Hallucination_metric score: ", score)
                print("Reason: ", hallucination_metric.reason)
                hallucination_results = results["hallucination"]
                hallucination_results[questions_counter-1] = hallucination_metric.score

        end_total_time = time.time()
        execution_time = end_total_time - start_total_time

        correctness_average_result = 0
        if self.check_correctness:
            sum = 0
            for score in results["correctness"]:
                sum = sum + score
            correctness_average_result = sum / questions_num

        hallucination_average_result = 0
        if self.check_hallucinations:
            sum = 0
            for score in results["hallucination"]:
                sum = sum + score
            hallucination_average_result = sum / questions_num

        return_rate = success_cnt/total_cnt
        match_accuracy = matches_cnt/total_cnt

        spq = 0
        if len(questions_time_list) > 0:
            total_q_time = 0
            for q_time in questions_time_list:
                total_q_time = total_q_time + q_time
            spq = total_q_time / len(questions_time_list)

        print("\nTest finished. Exectution time:" + str(datetime.timedelta(seconds=execution_time)))

        return [return_rate, match_accuracy, correctness_average_result, hallucination_average_result, spq]



==> anc/DeepEval/deepeval_custom_llm.py <==
from typing import Tuple, List, Union, Any
from langchain_openai import ChatOpenAI
from langchain_core.messages import BaseMessage
from langchain_core.outputs import ChatResult
from deepeval.models import DeepEvalBaseLLM
from deepeval.metrics.utils import trimAndLoadJson
from langchain_community.callbacks import get_openai_callback

class CustomChatOpenAI(ChatOpenAI):
    format: str = None

    def __init__(self, format: str = None, **kwargs):
        super().__init__(**kwargs)
        self.format = format

    async def _acreate(
            self, messages: List[BaseMessage], **kwargs
    ) -> ChatResult:
        if self.format:
            kwargs["format"] = self.format
        return await super()._acreate(messages, **kwargs)


class LlmEval(DeepEvalBaseLLM):

    def __init__(
            self,
            model_name: str = "qwen2:7B",
            base_url: str = "http://localhost:11434/v1/",
            json_mode: bool = True,
            temperature: float = 0,
            *args,
            **kwargs
    ):

        self.model_name = model_name
        self.base_url = base_url
        self.json_mode = json_mode
        self.temperature = temperature
        self.args = args
        self.kwargs = kwargs
        super().__init__(model_name)

    def load_model(self) -> CustomChatOpenAI:
        """Load and configure the Ollama model."""
        return CustomChatOpenAI(
            model_name=self.model_name,
            openai_api_key="ollama",
            base_url=self.base_url,
            format="json" if self.json_mode else None,
            temperature=self.temperature,
            *self.args,
            **self.kwargs,
        )

    def generate(self, prompt: str, schema: Any = None) -> Union[Any, Tuple[str, float]]:

        chat_model = self.load_model()
        with get_openai_callback() as cb:
            res = chat_model.invoke(prompt)
            if schema is not None:
                try:
                    # Try to parse the response using the schema
                    data = trimAndLoadJson(res.content, None)
                    return schema(**data), 0.0
                except Exception:
                    # If schema parsing fails, return parsed JSON
                    return trimAndLoadJson(res.content, None)
            return res.content, 0.0

    async def a_generate(self, prompt: str, schema: Any = None) -> Union[Any, Tuple[str, float]]:

        chat_model = self.load_model()
        with get_openai_callback() as cb:
            res = await chat_model.ainvoke(prompt)
            if schema is not None:
                try:
                    # Try to parse the response using the schema
                    data = trimAndLoadJson(res.content, None)
                    return schema(**data), 0.0
                except Exception:
                    # If schema parsing fails, return parsed JSON
                    return trimAndLoadJson(res.content, None)
            return res.content, 0.0

    def get_model_name(self) -> str:
        """Get the name of the current model."""
        return self.model_name

    @property
    def __class__(self):
        from deepeval.models import GPTModel
        return GPTModel
      

==> anc/README.md <==
# Reproducibility Information

## Code

The code for reproducibility of our results is available upon request from authors and submitted with the paper. The code consists of the following files, residing in respective folders, that should be deployed under common folder _graphRAG_ (due to specific historical reasons). 

- _requirements.txt_ - list of 3rd party components with identified version numbers required to run the following TSAG framework and evaluation framework code
- _tsag/tools.py_ - implementation of the tools as grounding functions
- _tsag/llm.py_ - code of the TSAG framework, based on LangChain
- _DeepEval/EvalTsag.py_ - core code of the evaluation framework based on DeepEval
- _DeepEval/deepeval_custom_llm.py_ - custom code of the evaluation framework for specific LLM agents 
- _tests/test_eval_tsag.py_ — root executable evaluation framework script used to evaluate specific LLM agent with the following command (see the source file for the description of parameters):

```
tests/test_eval_tsag.py ./tests/benchmark.tsv qwen2.5:7b 1.0 3 1,10,100 
```

## Data

The data file represents the benchmark consisting of 100 line items in tab-separated file _tests/benchmark.tsv_ which is expected to reside together evaluation framework script referenced above. The benchmark, which is a scientific artifact resulting from our work, is made publicly available under the terms of the MIT License, specified in the file _tests/LICENSE_.

The intended use of the benchmark is development and testing existing and future LLM agents against set of tools described in our work. Also, it is intended to have the benchmark extended with new typical questions and answers based on existing set of tools and parameters of respective function or extending the set of tools together with the benchmark. The benchmark data belongs to financial domain, specific to crypto-finance subject area, in English language.   


==> anc/requirements.txt <==
aiohappyeyeballs==2.4.4
aiohttp==3.11.11
aiosignal==1.3.2
annotated-types==0.7.0
anyio==4.7.0
argon2-cffi==23.1.0
argon2-cffi-bindings==21.2.0
arrow==1.3.0
asttokens==3.0.0
async-lru==2.0.4
attrs==24.3.0
babel==2.16.0
beautifulsoup4==4.12.3
bleach==6.2.0
cachetools==5.5.0
certifi==2024.12.14
cffi==1.17.1
charset-normalizer==3.4.1
click==8.1.8
colorama==0.4.6
comm==0.2.2
dataclasses-json==0.6.7
datasets==3.3.2
debugpy==1.8.11
decorator==5.1.1
deepeval==2.5.4
defusedxml==0.7.1
Deprecated==1.2.18
dill==0.3.8
dirtyjson==1.0.8
distro==1.9.0
docx2txt==0.8
dolphindb==3.0.2.4
execnet==2.1.1
executing==2.1.0
fastjsonschema==2.21.1
filelock==3.18.0
filetype==1.2.0
fqdn==1.5.1
frozenlist==1.5.0
fsspec==2024.12.0
google-ai-generativelanguage==0.6.10
google-api-core==2.24.0
google-api-python-client==2.157.0
google-auth==2.37.0
google-auth-httplib2==0.2.0
google-generativeai==0.8.3
googleapis-common-protos==1.66.0
greenlet==3.1.1
grpcio==1.69.0
grpcio-status==1.69.0
h11==0.14.0
httpcore==1.0.7
httplib2==0.22.0
httpx==0.27.2
httpx-sse==0.4.0
huggingface-hub==0.29.3
idna==3.10
importlib_metadata==8.6.1
iniconfig==2.0.0
ipykernel==6.29.5
ipython==8.31.0
ipywidgets==8.1.5
isoduration==20.11.0
jedi==0.19.2
Jinja2==3.1.5
jiter==0.9.0
joblib==1.4.2
json5==0.10.0
jsonpatch==1.33
jsonpointer==3.0.0
jsonschema==4.23.0
jsonschema-specifications==2024.10.1
jupyter==1.1.1
jupyter-console==6.6.3
jupyter-events==0.11.0
jupyter-lsp==2.2.5
jupyter_client==8.6.3
jupyter_core==5.7.2
jupyter_server==2.15.0
jupyter_server_terminals==0.5.3
jupyterlab==4.3.4
jupyterlab_pygments==0.3.0
jupyterlab_server==2.27.3
jupyterlab_widgets==3.0.13
langchain==0.3.20
langchain-community==0.3.19
langchain-core==0.3.45
langchain-deepseek-official==0.1.0.post1
langchain-ollama==0.2.2
langchain-openai==0.3.8
langchain-text-splitters==0.3.6
langsmith==0.2.6
llama-cloud==0.1.14
llama-cloud-services==0.6.5
llama-index==0.12.23
llama-index-agent-openai==0.4.6
llama-index-cli==0.4.1
llama-index-core==0.12.24
llama-index-embeddings-openai==0.3.1
llama-index-indices-managed-llama-cloud==0.6.8
llama-index-llms-openai==0.3.25
llama-index-multi-modal-llms-openai==0.4.3
llama-index-program-openai==0.3.1
llama-index-question-gen-openai==0.3.0
llama-index-readers-file==0.4.6
llama-index-readers-llama-parse==0.4.0
llama-parse==0.6.4.post1
markdown-it-py==3.0.0
MarkupSafe==3.0.2
marshmallow==3.26.1
matplotlib-inline==0.1.7
mdurl==0.1.2
mistune==3.0.2
multidict==6.1.0
multiprocess==0.70.16
mypy-extensions==1.0.0
nbclient==0.10.2
nbconvert==7.16.4
nbformat==5.10.4
nest-asyncio==1.6.0
networkx==3.4.2
nltk==3.9.1
notebook==7.3.2
notebook_shim==0.2.4
numpy==1.26.4
ollama==0.4.4
openai==1.66.3
opentelemetry-api==1.31.0
opentelemetry-exporter-otlp-proto-common==1.31.0
opentelemetry-exporter-otlp-proto-grpc==1.31.0
opentelemetry-proto==1.31.0
opentelemetry-sdk==1.31.0
opentelemetry-semantic-conventions==0.52b0
orjson==3.10.12
overrides==7.7.0
packaging==24.2
pandas==2.2.3
pandocfilters==1.5.1
parameterized==0.9.0
parso==0.8.4
pillow==11.1.0
platformdirs==4.3.6
pluggy==1.5.0
portalocker==3.1.1
prometheus_client==0.21.1
prompt_toolkit==3.0.48
propcache==0.2.1
proto-plus==1.25.0
protobuf==5.29.2
psutil==6.1.1
pure_eval==0.2.3
pyarrow==19.0.1
pyasn1==0.6.1
pyasn1_modules==0.4.1
pycparser==2.22
pydantic==2.10.4
pydantic-settings==2.8.1
pydantic_core==2.27.2
Pygments==2.18.0
pyparsing==3.2.1
pypdf==5.3.1
pytest==8.3.5
pytest-repeat==0.9.3
pytest-xdist==3.6.1
python-dateutil==2.9.0.post0
python-dotenv==1.0.1
python-json-logger==3.2.1
pytz==2024.2
pywin32==308
pywinpty==2.0.14
PyYAML==6.0.2
pyzmq==26.2.0
referencing==0.35.1
regex==2024.11.6
requests==2.32.3
requests-toolbelt==1.0.0
rfc3339-validator==0.1.4
rfc3986-validator==0.1.1
rich==13.9.4
rpds-py==0.22.3
rsa==4.9
Send2Trash==1.8.3
sentry-sdk==2.22.0
shellingham==1.5.4
six==1.17.0
sniffio==1.3.1
soupsieve==2.6
SQLAlchemy==2.0.36
stack-data==0.6.3
striprtf==0.0.26
tabulate==0.9.0
tenacity==9.0.0
terminado==0.18.1
tiktoken==0.9.0
tinycss2==1.4.0
tornado==6.4.2
tqdm==4.67.1
traitlets==5.14.3
typer==0.15.2
types-python-dateutil==2.9.0.20241206
typing==3.7.4.3
typing-inspect==0.9.0
typing_extensions==4.12.2
tzdata==2024.2
uri-template==1.3.0
uritemplate==4.1.1
urllib3==2.3.0
wcwidth==0.2.13
webcolors==24.11.1
webencodings==0.5.1
websocket-client==1.8.0
widgetsnbextension==4.0.13
wrapt==1.17.2
xxhash==3.5.0
yarl==1.18.3
zipp==3.21.0


==> anc/tests/LICENSE <==
MIT License

Copyright (c) SingularityNET Foundation 2025

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/tests/benchmark.tsv <==
question	answer	long_answer
btc price?	101000	The price of token BTC quoted in USDT on BINANCE in the past 1 day trading window is 101000.
bitcoin price?	101000	The price of token BTC quoted in USDT on BINANCE in the past 1 day trading window is 101000.
btc price hourly?	103000	The price of token BTC quoted in USDT on BINANCE in the past 1 hour trading window is 103000.
btc volatility?	5	The volatility of token BTC quoted in USDT on BINANCE in the past 1 day trading window is 5 percent.
bitcoin volatility?	5	The volatility of token BTC quoted in USDT on BINANCE in the past 1 day trading window is 5 percent.
eth price?	3300	The price of token ETH quoted in USDT on BINANCE in the past 1 day trading window is 3300.
ethereum price by hour?	3500	The price of token ETH quoted in USDT on BINANCE in the past 1 hour trading window is 3500.
eth volatility?	10	The volatility of token ETH quoted in USDT on BINANCE in the past 1 day trading window is 10 percent.
bnb price?	600	The price of token BNB quoted in USDT on BINANCE in the past 1 day trading window is 600.
bnb price hourly?	700	The price of token BNB quoted in USDT on BINANCE in the past 1 hour trading window is 700.
bnb volatility?	50	The volatility of token BNB quoted in USDT on BINANCE in the past 1 day trading window is 50 percent.
eth peak traded months?	april,may	The peak traded volume times of token ETH quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of month if higher than 5 percent are April and May.
eth peak traded volume by months?	april,may	The peak traded volume times of token ETH quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of month if higher than 5 percent are April and May.
ethereum highest traded days?	tuesday,wednesday	The peak traded volume times of token ETH quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of day if higher than 5 percent are Tuesday and Wednesday.
btc peak traded day?	monday,tuesday	The peak traded volume times of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of day if higher than 5 percent are Monday and Tuesday.
btc highest traded day?	monday,tuesday	The peak traded volume times of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of day if higher than 5 percent are Monday and Tuesday.
btc peak traded volume in days?	monday,tuesday	The peak traded volume times of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of day if higher than 5 percent are Monday and Tuesday.
What are the token btc peak traded volume days?	monday,tuesday	The peak traded volume times of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of day if higher than 5 percent are Monday and Tuesday.
bitcoin peak traded volume in months?	may,june	The peak traded volume times of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of month if higher than 5 percent are May and June.
bitcoin highest traded month?	may,june	The peak traded volume times of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of month if higher than 5 percent are May and June.
btc lowest traded days?	saturday,sunday	The lowest traded volume times of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of day if lower than 5 percent are Saturday and Sunday.
btc lowest traded volume by day?	saturday,sunday	The lowest traded volume times of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of day if lower than 5 percent are Saturday and Sunday.
btc lowest traded volume by month?	august,september	The lowest traded volume times of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of month if lower than 5 percent are August and September.
eth lowest traded months?	july,august	The lowest traded volume times of token ETH quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of month if lower than 5 percent are July and August.
eth lowest traded volume by months?	july,august	The lowest traded volume times of token ETH quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of month if lower than 5 percent are July and August.
ethereum lowest traded days?	sunday,monday	The lowest traded volume times of token ETH quoted in USDT on BINANCE in the past 1 year with a period of 1 year with granularity of day if lower than 5 percent are Sunday and Monday.
peak trading days and lowest trading days for bitcoin?	monday,tuesday,saturday,sunday	The peak trading days for Bitcoin are Monday and Tuesday. The lowest trading days are Saturday and Sunday.
peak trading days and lowest trading days for token eth?	tuesday,wednesday,sunday,monday	The peak trading days for the token ETH are Tuesday and Wednesday. The lowest trading days are Sunday and Monday.
peak trading months and lowest tradings month for bitcoin?	may,june,august,september	The peak trading months for Bitcoin are May and June. The lowest trading months for Bitcoin are August and September.
correlation between btc and eth?	1	The price correlation between tokens BTC and ETH quoted in USDT on BINANCE exchange in the past 7 days trading window is 1.0.
correlation between eth and bnb on bybit?	0.9	The price correlation between tokens ETH and BNB quoted in USDT on Bybit exchange in the past 7 days trading window is 0.9.
correlation between bnb and btc on binance?	0.8	The price correlation between tokens BTC and BNB quoted in USDT on Binance exchange in the past 7 days trading window is 0.8.
correlation for BTC between binance and bybit?	0.5	The token BTC quoted in USDT price correlation across exchanges BINANCE and BYBIT in the past 7 days trading window is 0.5.
correlation for eth between binance and kucoin?	0.6	The token ETH quoted in USDT price correlation across exchanges BINANCE and KuCoin in the past 7 days trading window is 0.6.
correlation for bnb between binance and bybit?	0.7	The token BNB quoted in USDT price correlation across exchanges BINANCE and Bybit in the past 1 days trading window is 0.7.
what are the possible time interval values for hour?	1,24	The possible time interval values for hour are 1,2,...,23,24.
predicted btc price?	102000	The predicted price of token BTC quoted in USDT on BINANCE in the next 1 day trading window is 102000.
predicted bitcoin price?	102000	The predicted price of token BTC quoted in USDT on BINANCE in the next 1 day trading window is 102000.
predict btc price next hour	104000	The predicted price of token BTC quoted in USDT on BINANCE in the next 1 hour trading window is 104000.
predicted eth price?	3400	The predicted price of token ETH quoted in USDT on BINANCE in the next 1 day trading window is 3400.
predicted ethereum price?	3400	The predicted price of token ETH quoted in USDT on BINANCE in the next 1 day trading window is 3400.
predicted eth price by hour?	3600	The predicted price of token ETH quoted in USDT on BINANCE in the next 1 hour trading window is 3600.
what is the predicted price for eth?	3400	The predicted price of token ETH quoted in USDT on BINANCE in the next 1 day trading window is 3400.
what is the predicted price for ethereum?	3400	The predicted price of token ETH quoted in USDT on BINANCE in the next 1 day trading window is 3400.
predicted btc volatility?	6	The predicted volatility of token BTC quoted in USDT on BINANCE in the next 1 day trading window is 6 percent.
predicted volatility of bitcoin?	6	The predicted volatility of token BTC quoted in USDT on BINANCE in the next 1 day trading window is 6 percent.
predicted eth volatility?	12	The predicted volatility of token ETH quoted in USDT on BINANCE in the next 1 day trading window is 12 percent.
predicted bnb price?	650	The predicted price of token BNB quoted in USDT on BINANCE in the next 1 day trading window is 650.
predicted bnb price next hour?	750	The predicted price of token BNB quoted in USDT on BINANCE in the next 1 hour trading window is 750.
predicted volatility of bnb?	55	The predicted volatility of token BNB quoted in USDT on BINANCE in the next 1 day trading window is 55 percent.
latest times of abnormal traded volume deviations for token BTC?	Wednesday,Thursday,Friday	The latest times of abnormal traded volume deviations for token BTC quoted in USDT on BINANCE based on statistics collected in the past 1 year with a period of 1 week with granularity of day exceeding 5 percent threshold are Wednesday and Thursday above average, and Friday below average.
latest times of abnormal traded volume deviations for token ethereum?	monday,saturday,sunday	The latest times of abnormal traded volume deviations for token ETH quoted in USDT on BINANCE based on statistics collected in the past 1 year with a period of 1 week with granularity of day exceeding 5 percent threshold are Monday above average and Saturday and Sunday below average.
round the clock pattern of btc?	monday,tuesday,saturday,sunday	The round the clock pattern of token BTC quoted in USDT on BINANCE in the past 7 days with a period of 1 hour with granularity of minute if lower than 10 percent deviation is so that highest traded volume times are Monday and Tuesday while the lowest traded volume times are Saturday and Sunday.
round the clock pattern of eth?	april,may,july,august	The round the clock pattern of token ETH quoted in USDT on BINANCE in the past 1 year days with a period of 1 year with granularity of month if lower than 10 percent deviation is so that highest traded volume times are April and May while the lowest traded volume times are July, August.
possible base tokens?	btc,eth	The possible base tokens are BTC, ETH.
possible quote tokens?	usdt,btc	The possible quote tokens are BTC, USDT.
possible exchanges?	Binance,Bybit,KuCoin	The possible exchanges are Binance, Bybit, KuCoin.
base tokens on binance?	bnb,sol	The possible base tokens are bnb,sol.
base tokens on kucoin?	trx,leo	The possible base tokens are trx,leo.
exchanges for bnb?	binance,kucoin	The possible exchanges are binance,kucoin
exchanges for eth?	bittrex	The possible exchanges are bittrex
possible time interval values for day?	1,31	The possible time interval values for day are 1,2,...,30,31.
possible time interval values for month?	1,12	The possible time interval values for month are 1,2,...,11,12.
possible time interval units?	hour,day,week,month,year	The possible time interval units are hour, day, week, month, year.
possible time period values for hour?	1,24	The possible time period values for hour are 1,2,...,23,24.
possible time period values for day?	1,31	The possible time period values for day are 1,2,...,30,31.
possible time period values for month?	1,12	The possible time period values for month are 1,2,...,11,12.
possible time period units?	hour,day,week,month,year	The possible time period units are hour, day, week, month, year.
possible time granularity units?	hour,day,week,month,year	The possible time granularity units are hour, day, week, month, year.
possible threshold percent values?	1,99	The possible threshold percent values are 1,2,3,...,97,98,99.
what was the last bitcoin price and what will be the next?	101000,102000	The last price of Bitcoin (BTC) quoted in USDT on Binance exchange was $101,000. The predicted price for the next time interval is $102,000.
if volatility of ethereum is greater than volatility of bitcoin?	5,10,greater	The volatility of Ethereum on Binance is 10% and the volatility of Bitcoin on Binance is 5%. Therefore, the volatility of Ethereum is greater than that of Bitcoin.
if volatility of ethereum is smaller than volatility of bitcoin? Answer yes or no.	5,10,no	No, the volatility of Ethereum is not smaller than the volatility of Bitcoin. The volatility of Bitcoin is 5% while the volatility of Ethereum is 10%.
if volatility of btc is smaller than volatility of eth?	5,10,smaller	The volatility of Ethereum on Binance is 10% and the volatility of Bitcoin on Binance is 5%. Therefore, the volatility of Bitcoin is smaller than that of Ethereum.
exchanges for btc? exchanges for bnb?	bittrex,binance,kucoin	For BTC, the exchanges are bittrex. For BNB, the exchanges are binance and kucoin.
What are the peak traded volume times of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 week with granularity of day if higher than 5 percent?	monday,tuesday	The peak traded volume times of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 week with granularity of day if higher than 5 percent are Monday and Tuesday.
What are the lowest traded volume times of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 week with granularity of day if lower than 5 percent?	saturday,sunday	The lowest traded volume times of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 week with granularity of day if lower than 5 percent are Saturday and Sunday.
What is the round the clock pattern of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 week with granularity of day based on 5 percent deviation?	saturday,sunday	The round the clock pattern of token BTC quoted in USDT on BINANCE in the past 1 year with a period of 1 week with granularity of day if lower than 5 percent deviation is so that highest traded volume times are Monday and Tuesday while the lowest traded volume times are Saturday and Sunday.
What are the latest times of abnormal traded volume deviations for token BTC quoted in USDT on BINANCE based on statistics collected in the past 1 year with a period of 1 week with granularity of day exceeding 5 percent threshold?	Wednesday,Thursday,Friday	The latest times of abnormal traded volume deviations for token BTC quoted in USDT on BINANCE based on statistics collected in the past 1 year with a period of 1 week with granularity of day exceeding 5 percent threshold are Wednesday and Thursday above average and Friday below average.
What are the peak traded volume times of token BTC quoted in USDT on exchanges BINANCE, BYBIT and COINBASE  in the past 1 year with a period of 1 week with granularity of day if higher than 5 percent in aggregated mode?	monday,tuesday	The peak traded volume times of token BTC quoted in USDT on on exchanges BINANCE, BYBIT and COINBASE in the past 1 year with a period of 1 week with granularity of day if higher than 5 percent in aggregated mode are Monday and Tuesday.
What are the peak traded volume times of token BTC quoted in USDT on exchanges BINANCE and COINBASE  in the past 1 year with a period of 1 week with granularity of day if higher than 5 percent in aggregated mode?	monday,tuesday	The peak traded volume times of token BTC quoted in USDT on on exchanges BINANCE and COINBASE in the past 1 year with a period of 1 week with granularity of day if higher than 5 percent in aggregated mode are Monday and Tuesday.
What is the price of token BTC quoted in USDT on BINANCE in the past 1 day trading window?	101000	The price of token BTC quoted in USDT on BINANCE in the past 1 day trading window is 101000.
What is the volatility of token BTC quoted in USDT on BINANCE in the past 1 day trading window?	5	The volatility of token BTC quoted in USDT on BINANCE in the past 1 day trading window is 5 percent.
What is the predicted price of token BTC quoted in USDT on BINANCE in the next 1 day trading window?	102000	The predicted price of token BTC quoted in USDT on BINANCE in the next 1 day trading window is 102000.
What is the predicted volatility of token BTC quoted in USDT on BINANCE in the next 1 day trading window?	6	The predicted volatility of token BTC quoted in USDT on BINANCE in the next 1 day trading window is 6 percent.
What is the token BTC quoted in USDT price correlation across exchanges BINANCE and BYBIT in the past 7 days trading window?	0.5	The token BTC quoted in USDT price correlation across exchanges BINANCE and BYBIT in the past 7 days trading window is 0.5.
What is the price correlation between tokens BTC and ETH quoted in USDT on BINANCE exchange in the past 7 days trading window?	1	The price correlation between tokens BTC and ETH quoted in USDT on BINANCE exchange in the past 7 days trading window is 1.0.
What are the possible base tokens?	btc,eth	The possible base tokens are BTC, ETH.
What are the possible quote tokens?	usdt,btc	The possible quote tokens are BTC, USDT.
What are the possible exchanges?	Binance,Bybit,KuCoin	The possible exchanges are Binance, Bybit, KuCoin.
What are the possible time interval values for hour?	1,24	The possible time interval values for hour are 1,2,...,23,24.
What are the possible time interval values for day?	1,31	The possible time interval values for day are 1,2,...,30,31.
What are the possible time interval values for month?	1,12	The possible time interval values for month are 1,2,...,11,12.
What are the possible time interval units?	hour,day,week,month,year	The possible time interval units are hour, day, week, month, year.
What are the possible time period values for hour?	1,24	The possible time period values for hour are 1,2,...,23,24.
What are the possible time period values for day?	1,31	The possible time period values for day are 1,2,...,30,31.
What are the possible time period values for month?	1,12	The possible time period values for month are 1,2,...,11,12.
What are the possible time period units?	hour,day,week,month,year	The possible time period units are hour, day, week, month, year.
What are the possible time granularity units?	hour,day,week,month,year	The possible time granularity units are hour, day, week, month, year.
What are the possible threshold percent values that can be used in queries?	1,99	The possible threshold percent values are 1,2,3,...,97,98,99.


==> anc/tests/test_eval_tsag.py <==
import os, sys
cwd = os.getcwd()
project_path = cwd[:cwd.rfind('graphRAG')+8]
if project_path not in sys.path: sys.path.append(project_path)
os.chdir(project_path)
print(project_path)

from tsag.tools import all_tools_demo, all_tools_stubbed
from DeepEval.EvalTsag import EvalTsag
from DeepEval.deepeval_custom_llm import LlmEval
from tsag.llm import LLMAPI

sys.stdin.reconfigure(encoding='utf-8')
sys.stdout.reconfigure(encoding='utf-8')

path = sys.argv[1] if len(sys.argv) > 1 else "./tests/benchmark.tsv"
model = sys.argv[2] if len(sys.argv) > 2 else "qwen2:7B"
temperature = float(sys.argv[3]) if len(sys.argv) > 3 else 0
repeats = int(sys.argv[4]) if len(sys.argv) > 4 else 1
seeds = [int(tok) for tok in sys.argv[5].split(",")] if len(sys.argv) > 5 else [0]
context = None # TODO redefine late


print("Benchmark:",path,"Model:",model,"Temperature:",temperature,"Repeats:",repeats,"Seeds:",seeds)

runs = []

for r in range(repeats):

    # Ensure seeds list is long enough for repeats
    current_seed = seeds[r % len(seeds)] if seeds else 0 # Used modulo to cycle through seeds if repeats > len(seeds)
    print("Run:",r,"Seed:",current_seed)

    llm = LLMAPI(all_tools_stubbed(), model, temperature=temperature, seed=current_seed)
    llm_eval = LlmEval()

    eval_tsag = EvalTsag(llm=llm, llm_eval=llm_eval, context=context)

    eval_results = eval_tsag.run_test(path)
    return_rate = eval_results[0]
    match_accuracy = eval_results[1]
    llm_accuracy = eval_results[2]
    llm_hallucinations = eval_results[3]
    spq = eval_results[4]

    runs.append([return_rate,match_accuracy,llm_accuracy,llm_hallucinations,spq])

    print(f"Run {r+1}/{repeats}: Return rate: {round(return_rate, 2)}, Match accuracy: {round(match_accuracy, 2)}, LLM accuracy: {round(llm_accuracy, 2)}, Hallucination: {round(llm_hallucinations, 2)}, SPQ (Seconds per Query): {round(spq, 2)}")

if repeats > 1:
    print("\n--- Results Across Runs ---")
    print(f"'{model}':",runs)
    
    print("\n--- Aggregated Results Across Runs ---")
    # Compute and print max, min, average and error=(max-min)/evarage for all 5 metrics
    metrics_names = ["Return rate", "Match accuracy", "LLM accuracy", "Hallucination", "SPQ"]

    # Transpose runs list to group by metric
    metrics_data = list(zip(*runs)) 

    for i, metric_name in enumerate(metrics_names):
        values = list(metrics_data[i])
        metric_min = min(values)
        metric_max = max(values)
        metric_avg = sum(values)/repeats 

        # Compute error = ((max-avg)+(avg-min))/2/avg = (max-min)/2/avg
        # Handle division by zero if average is 0
        metric_error_relative = (metric_max - metric_min) / metric_avg / 2 if metric_avg != 0 else 0

        # Print aggregated results for the metric
        print(f"{metric_name}: Min: {round(metric_min, 3)}, Max: {round(metric_max, 3)}, Average: {round(metric_avg, 3)}, Error (Relative): {round(metric_error_relative * 100, 1)}%")
       

==> anc/tsag/LICENSE <==
MIT License

Copyright (c) SingularityNET Foundation 2025

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/tsag/llm.py <==
from langchain_ollama.chat_models import ChatOllama
from langchain_core.tools import tool
from langchain_core.messages import HumanMessage, ToolMessage
from langchain_openai import ChatOpenAI
from langchain_deepseek import ChatDeepSeek
from langchain_core.utils.function_calling import convert_to_openai_function
from typing import List, Tuple
import configparser
import os.path
import time
import logging

# Configure logging
logger = logging.getLogger(__name__)

class LLMAPI():

    def __init__(self, toolmap, model_name="", temperature=0.0, instruct=None, base_url="", retries=5, seed=0, debug=False, rate_limit_pause=10):
    #def __init__(self, toolmap, model_name="", temperature=0.0, instruct="Be concise. Use tool only. Do not add any explanations.", base_url="", retries=5, seed=0, debug=False):

        gpt_models = ["gpt-4o", "gpt-4.1", "gpt-4o-mini"]
        deepseek_models = ["deepseek-chat"]

        self.debug = debug
        self.toolmap = toolmap
        self.instruct = instruct
        self.temperature = temperature
        self.retries = retries
        self.seed = seed
        self.rate_limit_pause = rate_limit_pause
        self.is_online_model = False

        # Load configuration
        config = configparser.ConfigParser()
        config.read("sdao.ini")

        self.url = config.get("OLLAMA", "ollama_url", fallback="http://localhost:11434")
        self.model = config.get("OLLAMA", "ollama_model", fallback="qwen2:7b")

        logger.info(f"Connecting to LLM {self.model} at {self.url}")

        if model_name != "":
            self.model = model_name
        if base_url != "":
            self.url = base_url

        if self.model in gpt_models:
            open_ai_api_key = config.get("OPEN_AI", "api_key", fallback="")
            self.llm = ChatOpenAI(
                model=self.model,
                openai_api_key=open_ai_api_key,
                temperature=self.temperature,
                seed=self.seed,
                max_tokens=None,
                timeout=None,
                max_retries=2)
            self.tools = list(self.toolmap.values())
            self.functions = [convert_to_openai_function(t) for t in self.tools]
            self.llm_with_tools = self.llm.bind_tools(self.functions, strict=False)
            self.is_online_model = True
        elif self.model in deepseek_models:
            deepseek_api_key = config.get("DEEPSEEK", "api_key", fallback="")
            llm = ChatDeepSeek(
                model=self.model,
                api_key=deepseek_api_key,
                temperature=self.temperature,
                seed=self.seed,
                max_tokens=None,
                timeout=None,
                max_retries=2
            )
            self.tools = list(self.toolmap.values())
            self.functions = [convert_to_openai_function(t) for t in self.tools]
            self.llm_with_tools = llm.bind_tools(self.functions, strict=False)
            self.is_online_model = True
        else:
            #https://python.langchain.com/api_reference/ollama/chat_models/langchain_ollama.chat_models.ChatOllama.html
            self.llm = ChatOllama(model=self.model, base_url=self.url, temperature=self.temperature, seed=self.seed,
                    num_ctx = 8192, # 4096, # default 2048,
                    num_predict = 512, # default 128`
                    # repeat_last_n = 0, repeat_penalty = 0,
                    #top_k = 0, top_p = 0,
                    #mirostat_tau = 0
                    )
            self.llm_with_tools = self.llm.bind_tools([self.toolmap[k] for k in self.toolmap])

        logger.info(f"Successfully connected to LLM {self.model} at {self.url}")

    def ask_online(self, prompt: str):
        messages = [HumanMessage(prompt)]
        ai_msg = self.llm_with_tools.invoke(prompt)
        messages.append(ai_msg)
        for tool_call in ai_msg.tool_calls:
            selected_tool = self.toolmap[tool_call["name"]]
            tool_output = selected_tool.invoke(tool_call["args"])
            messages.append(ToolMessage(tool_output, tool_call_id=tool_call["id"]))
        messages.append(self.llm_with_tools.invoke(messages))
        result = ""
        if len(messages) > 0:
            result = messages[len(messages) - 1].content
        else:
            print(messages)
        if self.rate_limit_pause > 0:
            time.sleep(self.rate_limit_pause)
        return result

    def ask(self,message,instruct=None):
        for timeout in range(1,self.retries+1):
            if self.is_online_model:
                result = self.ask_online(message)
            else:
                result = self.ask_once(message, instruct)
            if len(result) > 0:
                break
            time.sleep(timeout)
        return result

    def ask_once(self,message,instruct=None):
        if instruct is None:
            instruct = self.instruct
        if not instruct is None:
            #TODO at some point expore use of SystemMessage for prompting, see 
            # https://python.langchain.com/api_reference/core/messages/langchain_core.messages.system.SystemMessage.html
            message = message+" "+self.instruct
        messages = [HumanMessage(message)]
        if self.debug:
            print(messages)
            print('--- human input taken ---')
        ai_msg = self.llm_with_tools.invoke(messages)
        messages.append(ai_msg)
        if self.debug:
            print(messages)
            print(ai_msg.tool_calls)
            print('--- human input processed ---')
        for tool_call in ai_msg.tool_calls:
            if self.debug:
                print(ai_msg)
            selected_tool = self.toolmap[tool_call["name"].lower()]
            tool_output = selected_tool.invoke(tool_call["args"])
            if self.debug:
                print("Tool output:",tool_output)
            messages.append(ToolMessage(tool_output, tool_call_id=tool_call["id"]))
        response_msg = self.llm_with_tools.invoke(messages)
        response = response_msg.content
        if self.debug:
            print('--- tool executed ---')
            for m in messages:
                print(messages)
            if response_msg.content is None or len(response_msg.content) < 1:
                print('Message:',response_msg)
            else:
                print('Response:',response)
            print('==============================')
        return response



==> anc/tsag/tools.py <==
from typing import List
from langchain_core.tools import tool
import logging

######################################################
# Below is just demo, no need to change/fix it anymore
######################################################

# https://python.langchain.com/v0.1/docs/modules/model_io/chat/function_calling/
@tool
def price_demo(tok: str) -> int:
    """Returns price of a token in USDT.

    Args:
        tok: token
    """
    return 101000 if tok in ("bitcoin","btc") else 3300 if tok in ("ethereum","eth") else 1

@tool
def volatility_demo(tok: str) -> int:
    """Returns volatility of a token in percents.

    Args:
        tok: token
    """
    return 5 if tok in ("bitcoin","btc") else 10 if tok in ("ethereum","eth") else 50

def all_tools_demo():
    return {"price_demo": price_demo, "volatility_demo": volatility_demo}

######################################################
# Below we will have to have real tools code, later...
######################################################

@tool
def get_price( base_token, quote_token: str = "USDT", exchange: str = "binance", time_interval: int = 1, time_interval_unit: str = "day"):
    """Returns current price of a base token quoted in quote token on exchange for the past time interval measured in time interval units.

    Args:
        base_token: base token
        quote_token: quote token, default USDT
        exchange: exchange, default binance
        time_interval: time interval, default 1
        time_interval_unit: time interval unit, default day
    """
    if time_interval_unit == "day":
        result = str(101000 if base_token.lower() in ("bitcoin","btc") else 3300 if base_token.lower() in ("ethereum","eth") else 600)
    else: #hour, etc.
        result = str(103000 if base_token.lower() in ("bitcoin","btc") else 3500 if base_token.lower() in ("ethereum","eth") else 700)
    logging.debug(f"Getting current price for {base_token} by {time_interval_unit} => {result}")
    return result

@tool
def get_predicted_price(base_token: str, quote_token: str = "USDT", exchange: str = "binance", time_interval: int = 1, time_interval_unit: str = "day") -> str:
    """Returns predicted price of a base token quoted in quote token on exchange for the next time interval measured in time interval units.

    Args:
        base_token: base token
        quote_token: quote token, default USDT
        exchange: exchange, default binance
        time_interval: time interval, default 1
        time_interval_unit: time interval unit, default day
    """
    if time_interval_unit == "day":
        result = str(102000) if base_token.lower() in ("btc", "bitcoin") else str(3400) if base_token.lower() in ( "eth", "ethereum") else str(650)
    else: #hour, etc.
        result = str(104000) if base_token.lower() in ("btc", "bitcoin") else str(3600) if base_token.lower() in ( "eth", "ethereum") else str(750)
    logging.debug(f"Getting predicted price for {base_token} by {time_interval_unit} => {result}")
    return result

@tool
def get_volatility( base_token, quote_token: str = "USDT", exchange: str = "binance", time_interval: int = 1, time_interval_unit: str = "day"):
    """Returns current volatility of a base token quoted in quote token on exchange for the past time interval measured in time interval units, in percent."""
    logging.debug(f"Getting volatility for {base_token}")
    return str(5 if base_token.lower() in ("bitcoin","btc") else 10 if base_token.lower() in ("ethereum","eth") else 50)

@tool
def get_predicted_volatility(base_token: str, quote_token: str = "USDT", exchange: str = "binance", time_interval: int = 1, time_interval_unit: str = "day") -> int:
    """Returns predicted volatility of a base token quoted in quote token on exchange for the next time interval measured in time interval units, in percent."""
    #
    #Args:
    #    base_token: base token
    #    quote_token: quote token
    #    exchange: exchange
    #    time_interval: time interval
    #    time_interval_unit: time interval unit
    #"""
    return int(6) if base_token.lower() in ("btc", "bitcoin") else int(12) if base_token.lower() in ("eth", "ethereum") else int(55)
 
@tool
def get_peak_traded_volume(base_token: str, quote_token: str = "USDT", list_of_exchanges: list = ['binance'], time_interval: int = 1, time_interval_unit: str = "year", time_period: int = 1, time_period_unit: str = "week", time_granularity_unit: str = "day", threshold_percent: int = 5) -> str:
    """Returns peak traded volume times for a token across multiple exchanges."""
    logging.debug(f"Returning peak traded volume for {base_token} across multiple exchanges")
    if base_token.lower() in ["btc","bitcoin"]:
        if time_granularity_unit.lower() == "day":
            return "Monday, Tuesday"
        else: # month
            return "May, June"
    else:
        if time_granularity_unit.lower() == "day":
            return "Tuesday, Wednesday"
        else: # month
            return "April, May"

@tool
def get_lowest_traded_volume(base_token: str, quote_token: str = "USDT", exchange: list = ['binance'], time_interval: int = 1, time_interval_unit: str = "year", time_period: int = 1, time_period_unit: str = "week", time_granularity_unit: str = "day", threshold_percent: int = 5) -> str:
    """Returns lowest traded volume times of a token."""
    logging.debug(f"Returning lowest traded volume for {base_token}")
    if base_token.lower() in ("btc", "bitcoin"):
        if time_granularity_unit.lower() == "day":
            return "Saturday, Sunday"
        else: # month
            return "August, September"
    else:
        if time_granularity_unit.lower() == "day":
            return "Sunday, Monday"
        else: # month
            return "July, August"

@tool
def get_round_the_clock_pattern(base_token: str, quote_token: str = "USDT", exchange: list = ['binance'], time_interval: int = 1, time_interval_unit: str = "year", time_period: int = 1, time_period_unit: str = "week", time_granularity_unit: str = "day", threshold_percent: int = 5) -> str:
    """Returns round-the-clock trading pattern for a token."""
    logging.debug(f"Returning round-the-clock pattern for {base_token}")
    #return StubTool.get_round_the_clock_pattern(base_token)
    highest = "Monday, Tuesday" if base_token.lower() in ("btc","bitcoin") else "April, May"
    lowest = "Saturday, Sunday" if base_token.lower() in ("btc", "bitcoin") else "July, August"
    return f"highest: {highest}; lowest: {lowest}"

@tool
def get_correlation_between_exchanges(base_token: str, quote_token: str = "USDT", exchange_a: str = None, exchange_b: str = None, time_interval: int = 7, time_interval_unit: str = "day") -> str:
    """Returns correlation between exchanges for a token."""
    #correlation_coefficient = StubTool.get_correlation_between_exchanges(base_token)
    #logging.debug(f"Debug: Correlation for {base_token} between exchanges is {correlation_coefficient}")
    #return correlation_coefficient
    return str(0.5) if base_token.lower() in ("btc", "bitcoin") else str(0.6) if base_token.lower() in ("eth", "ethereum") else str(0.7)

@tool
def get_correlation_between_tokens(base_token_a: str, base_token_b: str, quote_token: str = "USDT", exchange: str = None, time_interval: int = 7, time_interval_unit: str = "day") -> str:
    """Returns correlation between two tokens."""
    #correlation_coefficient = StubTool.get_correlation_between_tokens(base_token_a, base_token_b)
    #logging.debug(f"Debug: Correlation between {base_token_a} and {base_token_b} is {correlation_coefficient}")
    #return correlation_coefficient
    return str(1.0) if base_token_a.lower() in ("btc", "bitcoin") else str(0.9) if base_token_a.lower() in ("eth", "ethereum") else str(0.8)

@tool
def get_abnormal_deviations(base_token: str, quote_token: str = "USDT", exchange: str = "Binance", time_interval: int = 1, time_interval_unit: str = "year", time_period: int = 1, time_period_unit: str = "week", time_granularity_unit: str = "day", threshold_percent: int = 5) -> str:
    """Returns latest times of abnormal deviations for a token above average and below average."""

    #Args:
    #    base_token: base token, string
    #    quote_token: quote token, string
    #    exchange: exchange, string
    #    time_interval: time interval, int
    #    time_interval_unit: time interval unit, string
    #    time_period: time period, int
    #    time_period_unit: time period unit, string
    #    time_granularity_unit: time granularity unit, string
    #    threshold_percent: threshold percent, int
    #"""
    #logging.debug(f"Debug: Returning abnormal deviations for {base_token}")
    #return StubTool.get_abnormal_deviations(base_token)
    above_average = "Wednesday, Thursday" if base_token.lower() in ("btc", "bitcoin") else "Monday"
    below_average = "Friday" if base_token.lower() in ("btc", "bitcoin") else "Saturday, Sunday"
    return f"above: {above_average}; below: {below_average}"

@tool
def get_base_tokens() -> str:
    """Returns a list of possible base tokens that can be used in queries."""
    return ", ".join(["BTC", "ETH"])

@tool
def get_quote_tokens() -> str:
    """Returns a list of possible quote tokens that can be used in queries."""
    return ", ".join(["USDT", "BTC"])

@tool
def get_exchanges() -> str:
    """Returns a list of possible exchanges that can be used in queries."""
    return ", ".join(["Binance", "Bybit", "KuCoin"])

@tool
def get_base_tokens_by_exchange(exchange: str) -> str:
    """Returns a list of possible base tokens for exchange.

    Args:
        exchange: exchange
    """
    return "bnb, sol" if exchange.lower() == "binance" else "trx, leo"

@tool
def get_exchanges_by_base_token(base_token: str) -> str:
    """Returns a list of exchanges for base token.

    Args:
        base_token: base token
    """
    return "binance, kucoin" if base_token.lower() == "bnb" else "bittrex"

@tool
def get_time_interval_values(time_interval_unit: str) -> str:
    """Returns a list of possible time interval values that can be used in queries for a time interval unit."""
    unit = time_interval_unit.lower()
    lst = range(1,25) if unit == "hour" else range(1,32) if unit == "day" else range(1,6) if unit == "week" else range(1,13) if unit == "month" else range(1,11)
    return ", ".join([str(i) for i in lst])

@tool
def get_time_interval_units() -> str:
    """Returns a list of possible time interval units."""
    return ", ".join(["hour", "day", "week", "month", "year"])

@tool
def get_time_period_values(time_period_unit: str) -> str:
    """Returns a list of possible time period values that can be used in queries for a time period unit."""
    unit = time_period_unit.lower()
    lst = range(1,25) if unit == "hour" else range(1,32) if unit == "day" else range(1,6) if unit == "week" else range(1,13) if unit == "month" else range(1,11)
    return ", ".join([str(i) for i in lst])

@tool
def get_time_period_units() -> str:
    """Returns a list of possible time period units that can be used in queries (e.g., 'hour', 'day', 'week', 'month', 'year')."""
    return ", ".join(["hour", "day", "week", "month", "year"])

@tool
def get_time_granularity_units() -> str:
    """Returns a list of possible time granularity units that can be used in queries (e.g., 'hour', 'day', 'week', 'month', 'year')."""
    return ",".join(["hour", "day", "week", "month", "year"])

@tool
def get_threshold_percent_values() -> list[str]:
    """Returns a list of possible threshold percent values. (e.g., 1, 2, 3 ..., 97, 98, 99)."""
    return ", ".join([str(i) for i in range(1, 100)])

def all_tools_stubbed():
    return {
        "get_price": get_price,
        "get_volatility": get_volatility,
        "get_peak_traded_volume": get_peak_traded_volume,
        "get_lowest_traded_volume": get_lowest_traded_volume,
        "get_round_the_clock_pattern": get_round_the_clock_pattern,
        "get_correlation_between_exchanges": get_correlation_between_exchanges,
        "get_correlation_between_tokens": get_correlation_between_tokens,
        "get_predicted_price": get_predicted_price,
        "get_predicted_volatility": get_predicted_volatility,
        "get_abnormal_deviations": get_abnormal_deviations,
        "get_base_tokens": get_base_tokens,
        "get_quote_tokens": get_quote_tokens,
        "get_exchanges": get_exchanges,
        "get_base_tokens_by_exchange": get_base_tokens_by_exchange,
        "get_exchanges_by_base_token": get_exchanges_by_base_token,
        "get_time_interval_values": get_time_interval_values,
        "get_time_interval_units": get_time_interval_units,
        "get_time_period_values": get_time_period_values,
        "get_time_period_units": get_time_period_units,
        "get_time_granularity_units": get_time_granularity_units,
        "get_threshold_percent_values": get_threshold_percent_values,
    }
	
